Exploring HTTPS Security Inconsistencies: A Cross-Regional Perspective

If two or more identical HTTPS clients, located at different geographic locations (regions), make an HTTPS request to the same domain (e.g. example.com), on the same day, will they receive the same HTTPS security guarantees in response? Our results give evidence that this is not always the case. We conduct scans for the top 250,000 most visited domains on the Internet, from clients located at five different regions: Australia, Brazil, India, the UK, and the US. Our scans gather data from both application (URLs and HTTP headers) and transport (servers' selected TLS version, ciphersuite, and certificate) layers. Overall, we find that HTTPS inconsistencies at the application layer are higher than those at the transport layer. We also find that HTTPS security inconsistencies are strongly related to URLs and IPs diversity among regions, and to a lesser extent to the presence of redirections. Further manual inspection shows that there are several reasons behind URLs diversity among regions such as downgrading to the plain-HTTP protocol, using different subdomains, different TLDs, or different home page documents. Furthermore, we find that downgrading to plain-HTTP is related to websites' regional blocking. We also provide attack scenarios that show how an attacker can benefit from HTTPS security inconsistencies, and introduce a new attack scenario which we call the "region confusion" attack. Finally, based on our analysis and observations, we provide discussion, which include some recommendations such as the need for testing tools for domain administrators and users that help to mitigate and detect regional domains' inconsistencies, standardising regional domains format with the same-origin policy (of domains) in mind, standardising secure URL redirections, and avoid redirections whenever possible.

==> fig/relationship_chart/url_diversity.py <==
# This code is to draw a chart for the relationship between HTTPS security 
# inconsistency and diversity in URLs


import plotly
import plotly.graph_objects as go
import decimal 
import psutil 
plotly.io.orca.config.executable = '/home/e/.local/bin/orca'

# weak stands for weakness indicator
weak=['plain-HTTP Final URL', 'plain-HTTP Inter. URL', 'Incompatible Final URL', 'Incompatible Inter. URL',
'No-HSTS', 'No-CSP', 'No-Expect-CT', 'No-Secure in Set-Cookie', 
'Version < TLS 1.3', 'Version < TLS 1.2', 'Non-FS', 'Non-FS+Non-AE', 'Expired Cert.', 'Invalid Cert. Host Name']  

y1=[round(decimal.Decimal(232/232)*100,2),
round(decimal.Decimal(434/501)*100,2), 
round(decimal.Decimal(280/280)*100,2), 
round(decimal.Decimal(193/205)*100,2), 

round(decimal.Decimal(200/517)*100,2), 
round(decimal.Decimal(110/481)*100,2), 
round(decimal.Decimal(32/223)*100,2),

round(decimal.Decimal(77/579)*100,2),
round(decimal.Decimal(8/54)*100,2), 
round(decimal.Decimal(13/100)*100,2), 
round(decimal.Decimal(9/71)*100,2), 
round(decimal.Decimal(3/21)*100,2),
round(decimal.Decimal(31/54)*100,2)]

y2=[round(decimal.Decimal(2822/153761)*100,2), 
round(decimal.Decimal(2317/149012)*100,2), 
round(decimal.Decimal(2576/155689)*100,2), 
round(decimal.Decimal(2724/160378)*100,2), 

round(decimal.Decimal(820/31062)*100,2), 
round(decimal.Decimal(463/10403)*100,2),
round(decimal.Decimal(236/13684)*100,2),

round(decimal.Decimal(389/35399)*100,2), 
round(decimal.Decimal(2793/149939)*100,2), 
round(decimal.Decimal(2714/146180)*100,2), 
round(decimal.Decimal(2615/139558)*100,2), 
round(decimal.Decimal(2804/149945)*100,2), 
round(decimal.Decimal(2767/142126)*100,2)]

fig = go.Figure(data=[
    go.Bar(name='Inconsistent', x=weak, y=y1, text=y1, textposition='auto'), # all consistent
    go.Bar(name='Secure', x=weak, y=y2,text=y2, textposition='auto') # all inconsistent
])
# Change the bar mode

fig.update_layout(barmode='group',legend=dict(x=0, y=1.2))
fig.write_image("fig1.eps")

